RepNet: Cutting Tail Latency in Data Center Networks with Flow Replication

Data center networks need to provide low latency, especially at the tail, as demanded by many interactive applications. To improve tail latency, existing approaches require modifications to switch hardware and/or end-host operating systems, making them difficult to be deployed. We present the design, implementation, and evaluation of RepNet, an application layer transport that can be deployed today. RepNet exploits the fact that only a few paths among many are congested at any moment in the network, and applies simple flow replication to mice flows to opportunistically use the less congested path. RepNet has two designs for flow replication: (1) RepSYN, which only replicates SYN packets and uses the first connection that finishes TCP handshaking for data transmission, and (2) RepFlow which replicates the entire mice flow. We implement RepNet on {\tt node.js}, one of the most commonly used platforms for networked interactive applications. {\tt node}'s single threaded event-loop and non-blocking I/O make flow replication highly efficient. Performance evaluation on a real network testbed and in Mininet reveals that RepNet is able to reduce the tail latency of mice flows, as well as application completion times, by more than 50\%.

==> figures/plot-1.py <==
#!/usr/bin/env python

# Numpy is a library for handling arrays (like data points)
import numpy as np
import math
import sys

# Pyplot is a module within the matplotlib library for plotting
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'sans',
        #'weight' : 'normal',
        'size'   : 16}

matplotlib.rc('font', **font)

p1 = np.array([[0.427992, 0.028129, 4.114594, 8.094055], \
	[1.241262, 0.659475, 7.715460, 17.364062], \
	[3.673729, 3.076515, 14.366094, 28.452461], \
	[5.690637, 4.872617, 25.475814, 36.663081], \
	[11.295187, 8.483799, 48.992047, 129.577021]])
p2 = np.array([[0.975352, 0.611807, 4.587335, 8.255547], \
	[1.625050, 0.974377, 7.409996, 16.314177], \
	[3.569797, 2.845994, 13.313635, 26.267178], \
	[5.261791, 4.577900, 19.644731, 31.274731], \
	[9.567541, 7.837617, 32.812924, 39.015855]])
p3 = np.array([[0.818979, 0.439134, 4.415830, 8.446379], \
	[1.463819, 0.864174, 7.222453, 17.112802], \
	[3.441292, 2.722298, 13.453714, 27.682921], \
	[5.192820, 4.386714, 23.485353, 33.928673], \
	[10.164072, 7.616930, 41.252116, 54.692821]])

k1 = []
k2 = []
k3 = []

# 0 for average, 2 for 99, 3 for 99.9
n = int(sys.argv[1])
filename = ['./1-avg.pdf', './1-50.pdf', './1-99.pdf', './1-999.pdf']
ylabel = ['Average NFCT (ms)', 'Medium NFCT (ms)', '99th percentile NFCT (ms)', '99.9th percentile NFCT (ms)']
for i in range(5):
	k1.append(p1[i, n])
	k2.append(p2[i, n])
	k3.append(p3[i, n])


plt.figure(figsize=(5,4))

load = np.arange(0.1, 0.6, 0.1)
plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], [0.1, 0.2, 0.3, 0.4, 0.5])
plt.bar(load-0.039, k1, 0.026, color='0.35', hatch='x', label="TCP")
plt.bar(load-0.013, k2, 0.026, color='0.65', hatch='.', label="RepFlow")
plt.bar(load+0.013, k3, 0.026, color='0.95', hatch='/', label="RepSYN")
plt.legend(loc='upper left', fontsize='medium')
#plt.yscale('log')

plt.xlabel('Average Bottleneck Traffic Load')
plt.ylabel(ylabel[n])

plt.tight_layout(rect=(0,0,1,1))
plt.grid()
plt.savefig(filename[n], format='pdf')
#plt.show()


==> figures/plot-2.py <==
#!/usr/bin/env python

# Numpy is a library for handling arrays (like data points)
import numpy as np
import math
import sys

# Pyplot is a module within the matplotlib library for plotting
import matplotlib.pylab as plt
import matplotlib

font = {'family' : 'sans',
        #'weight' : 'normal',
        'size'   : 16}

matplotlib.rc('font', **font)

p1 = np.array([[0.299458, 0.003685, 3.456821, 6.079922], \
	[0.818194, 0.290627, 6.022783, 12.011245], \
	[2.645452, 2.018523, 10.468251, 22.675671], \
	[4.408890, 3.628111, 18.277100, 34.134250], \
	[10.064725, 7.442190, 46.987361, 75.259282]])
p2 = np.array([[0.857336, 0.642443, 3.825069, 6.657512], \
	[1.153138, 0.722543, 5.524805, 10.285640], \
	[2.441175, 1.773583, 8.748456, 18.295980], \
	[3.673796, 3.065282, 13.412303, 23.553855], \
	[7.747701, 6.102416, 30.439043, 39.264952]])
p3 = np.array([[0.691279, 0.440772, 3.563593, 5.577713], \
	[0.995427, 0.566078, 5.264797, 12.291085], \
	[2.293608, 1.669705, 8.700844, 20.930139], \
	[3.563833, 2.932652, 14.101817, 28.906485], \
	[7.876976, 5.804553, 37.300030, 49.628375]])

k1 = []
k2 = []
k3 = []

# 0 for average, 2 for 99, 3 for 99.9
n = int(sys.argv[1])
filename = ['./2-avg.pdf', './2-50.pdf', './2-99.pdf', './2-999.pdf']
ylabel = ['Average NFCT (ms)', 'Medium NFCT (ms)', '99th percentile NFCT (ms)', '99.9th percentile NFCT (ms)']
for i in range(5):
	k1.append(p1[i, n])
	k2.append(p2[i, n])
	k3.append(p3[i, n])


plt.figure(figsize=(5,4))

load = np.arange(0.1, 0.6, 0.1)
plt.xticks([0.1, 0.2, 0.3, 0.4, 0.5], [0.1, 0.2, 0.3, 0.4, 0.5])
plt.bar(load-0.039, k1, 0.026, color='0.35', hatch='x', label="TCP")
plt.bar(load-0.013, k2, 0.026, color='0.65', hatch='.', label="RepFlow")
plt.bar(load+0.013, k3, 0.026, color='0.95', hatch='/', label="RepSYN")
plt.legend(loc='upper left', fontsize='medium')
#plt.yscale('log')

plt.xlabel('Average Bottleneck Traffic Load')
plt.ylabel(ylabel[n])

plt.tight_layout(rect=(0,0,1,1))
plt.grid()
plt.savefig(filename[n], format='pdf')
#plt.show()

